A Dynamic Safety Shield for Safe and Efficient Reinforcement Learning of Navigation Tasks

Reinforcement learning (RL) has been successfully applied to a variety of robotics applications, where it outperforms classical methods. However, the safety aspect of RL and the transfer to the real world remain an open challenge. A prominent field for tackling this challenge and ensuring the safety of the agents during training and execution is safe reinforcement learning. Safe RL can be achieved through constrained RL and safe exploration approaches. The former learns the safety constraints over the course of training to achieve a safe behavior by the end of training, at the cost of high number of collisions at earlier stages of the training. The latter offers robust safety by enforcing the safety constraints as hard constraints, which prevents collisions but hinders the exploration of the RL agent, resulting in lower rewards and poor performance. To overcome those drawbacks, we propose a novel safety shield, that combines the robustness of the optimization-based controllers with the long prediction capabilities of the RL agents, allowing the RL agent to adaptively tune the parameters of the controller. Our approach is able to improve the exploration of the RL agents for navigation tasks, while minimizing the number of collisions. Experiments in simulation show that our approach outperforms state-of-the-art baselines in the reached goals-to-collisions ratio in different challenging environments. The goals-to-collisions ratio metrics emphasizes the importance of minimizing the number of collisions, while learning to accomplish the task. Our approach achieves a higher number of reached goals compared to the classic safety shields and fewer collisions compared to constrained RL approaches. Finally, we demonstrate the performance of the proposed method in a real-world experiment.

==> setup-autoformat.sh <==
#!/bin/bash

pushd "$(dirname $0)" >/dev/null

bold=""
red=""
green=""
normal=""

if test -t 1; then
  ncolors=$(tput colors)
  if test -n "$ncolors" && test $ncolors -ge 8; then
    bold="$(tput bold)"
    red="$(tput setaf 1)"
    green="$(tput setaf 2)"
    normal="$(tput sgr0)"
  fi
fi

if [ ! -e .git-formatter.pl ]; then
  echo "${bold}${red}.git-formatter.pl not found, tex formatter was not installed correctly.${normal}" >&2
  popd >/dev/null
  exit -1
fi

git diff --quiet --exit-code
changed=$?
git diff --quiet --cached --exit-code
staged=$?

if [ $changed != 0 -o $staged != 0 ]; then
    echo "${bold}${red}You have uncommitted changes. Please commit them first before running this script.${normal}" >&2
    popd >/dev/null
    exit -2
fi

cat <<END

This script installs a filter that re-formats your TEX files according to
your preferences automatically every time you check in or check out a file.

END

perl -e 'use Text::Reflow;' 2>/dev/null
reflow=$?
OPTION_SENTENCE="Format one sentence per line"
OPTION_PARAGRAPH="Format one paragraph per line"
OPTION_SERVER="Use same format as the GIT server does"
OPTION_WRAP="Wrap lines after fixed number of columns"
OPTION_UNINSTALL="Uninstall the filter, do not do anything"
if [ $reflow != 0 ]; then
    echo "Optional feature not available:"
    echo "    Line wrapping after a fixed number of clumns is not available on your machine."
    echo "    To enable it, install the Perl module Text::Reflow and run this script again."
    case "$OSTYPE" in
    linux-gnu) echo "    sudo apt-get install libtext-reflow-perl";;
    darwin*)   echo "    cpan -i Text::Reflow";;
    esac
    echo
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_SERVER" "$OPTION_UNINSTALL")
else
    options=("$OPTION_SENTENCE" "$OPTION_PARAGRAPH" "$OPTION_WRAP" "$OPTION_SERVER" "$OPTION_UNINSTALL")
fi

echo "Please select your favorite format:"

SMUDGE=""
PS3=$'\n'"${bold}Please enter your choice: ${normal}"
select opt in "${options[@]}"
do
    case "$opt" in
        "${OPTION_SENTENCE}")
            SMUDGE="sentence"
            break
            ;;
        "${OPTION_PARAGRAPH}")
            SMUDGE="paragraph"
            break
            ;;
        "${OPTION_WRAP}")
            SMUDGE="wrap"
            break
            ;;
        "${OPTION_SERVER}")
            SMUDGE="unchanged"
            break
            ;;
        "${OPTION_UNINSTALL}")
            git config --unset-all filter.texformatter.smudge
            git config --unset-all filter.texformatter.clean
            echo "Uninstalled filter."
            popd >/dev/null
	    exit 0
            ;;
        *) echo "Invalid option, choose again or press Ctrl+C to abort.";;
    esac
done

if [ "${SMUDGE}" = "wrap" ]; then
	read -p "${bold}Number of columns: ${normal}" COLS
	SMUDGE="${SMUDGE} ${COLS}"
fi

git config --local filter.texformatter.clean  "$(pwd)/.git-formatter.pl clean sentence"
if [ "${SMUDGE}" = "unchanged" ]; then
    git config --local filter.texformatter.smudge "cat"
else
    git config --local filter.texformatter.smudge "$(pwd)/.git-formatter.pl smudge ${SMUDGE}"
fi

echo
if ! grep -q "filter=texformatter" .gitattributes 2>/dev/null; then
    echo "*.tex text=auto filter=texformatter diff=tex" >> .gitattributes
    git add .gitattributes
    git commit -m "Changed .gitattributes to install tex filter"
    echo "Installed tex filter for all *.tex files. Edit the .gitattributes file to limit filter to specific files."
fi

# don't need stashing as we make sure that there are no uncommitted changes
git checkout HEAD -- $(pwd)

echo "${bold}${green}Successfully installed filter.${normal}"
popd >/dev/null
exit 0

